Effects of social distancing and isolation on epidemic spreading: a dynamical density functional theory model

For preventing the spread of epidemics such as the coronavirus disease COVID-19, social distancing and the isolation of infected persons are crucial. However, existing reaction-diffusion equations for epidemic spreading are incapable of describing these effects. We present an extended model for disease spread based on combining an SIR model with a dynamical density functional theory where social distancing and isolation of infected persons are explicitly taken into account. The model shows interesting nonequilibrium phase separation associated with a reduction of the number of infections, and allows for new insights into the control of pandemics.

==> anc/Code/LICENSE <==
MIT License

Copyright (c) 2020 Jens Bickmann, Raphael Wittkowski

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/Code/SIR_DDFT_main.py <==
# -*- coding: utf-8 -*-

###############################################################################
#                      Evaluation of the SIR - DDFT model                     #
###############################################################################

__author__ = "Jens Bickmann"
__copyright__ = "Copyright (C) 2020 Jens Bickmann, Raphael Wittkowski"
__license__ = "MIT"  
__version__ = "1.0"
__email__ = "raphael.wittkowski@uni-muenster.de"  

'''
    Imports
'''

import argparse
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
from timeit import default_timer as timer

# Import the solver
import solver as sol

###############################################################################

'''
    Constants and general settings
'''

# Parse commandline args
parser = argparse.ArgumentParser(
    description="Compute the SIR-DDFT model.",  
    formatter_class=argparse.ArgumentDefaultsHelpFormatter)
parser.add_argument(
    "--notex", action="store_true",
    help="""Disable TeX in plotting""")
parser.add_argument(
    "--font", default="serif",
    help="""Set font type for plots""")
parser.add_argument(
    "-N", default=100,
    help="""Points in space domain (do not go below N=100)""")
parser.add_argument(
    "-L", default=1.0,
    help="""Length of space domain""")
parser.add_argument(
    "--dt", default=0.001,
    help="""Initial time discretization""")
parser.add_argument(
    "--plot-interval", default=0.1,
    help="""Interval in which plots are generated""")
args = parser.parse_args()

# Use LaTeX fonts in the plot
plt.rc('text', usetex=not args.notex)
plt.rc('font', family=args.font)

# Space discretization
N = args.N  # Do not go below N = 100
dx = 1/N

# Space domain
L = args.L  # Length of the space domain
x_plot = np.linspace(0, L, N+1)

dt = args.dt  # Time discretization. However, we use an adaptive technique so this only has to be initialized.
plot_interval = args.plot_interval  # Interval of data extraction

eps = 1E-6  # Let eps be > 0 ... Just a small value.

###############################################################################


'''
    Solution for the convolution terms of the model
'''


# Pre-computation of the convolution integral
sig = 100  # Setting the parameter sigma of the model. Cannot be changed later,

'''
we have periodic Boundaries from 0 to L. Since the kernel of the Gaussian is
nonzero we actually compute the integral from -L to 2*L and extract only the
space 0 to L. If the kernel length of the Gaussian is < ~L/10 we are accurate.
This method becomes increasingly inaccurate for sigma < 10! (10 is okay, 1 not)
'''
matLen = len(x_plot)*3

# Initialize and compute the matrix used for the integration
i, j = np.meshgrid(range(matLen), range(matLen), indexing="ij")
matConv = np.exp(-sig * ((i - j) * dx)**2)
matConv[np.logical_or(j == 0, j == matLen - 1)] *= 0.5


def ConvPhi1dF(phi):
    '''
        Calculate the convoltion of a vector phi and give back the convolved
        vector.
    '''
    # Extend the vector phi with periodic boundaries artificially
    phi3 = np.append(
        (phi, phi), phi)

    # Compute the convolution
    foo = np.zeros_like(phi3)
    foo = dx * np.dot(matConv, phi3)
    # Only give back the mid part (from 0 to L)
    return foo[len(phi):2*len(phi)]


###############################################################################


'''
    Differential equations
'''

# Set the PERMANENT parameters
# (these cannot be varied by means of parameter scans)
Csigmasd = sig  # DO NOT CHANGE THIS
Csigmasi = sig  # DO NOT CHANGE THIS


def dgl_SIR(state, para):
    # The simple SIR model
    S, I, R = state
    Di, Ccsd, Ccsi, CgammaI, Ds, Dr, Cc, Cw, Cm, CgammaS, CgammaR = para

    dgl_S = Ds * sol.laplace1d(S, dx) - Cc * S * I
    dgl_I = Di * sol.laplace1d(I, dx) + Cc * S * I - (Cw + Cm) * I
    dgl_R = Dr * sol.laplace1d(R, dx) + Cw * I
    return np.array((dgl_S, dgl_I, dgl_R))


def dgl_SIR_DDFT(state, para):
    '''
        Our SIR - DDFT model
        state: is the complete state of the system ( S, I, R = state )
        para:  is a vector that contains the values for the parameters of the
        model that we want to investigate
    '''
    S, I, R = state  # Extract the current state of the system

    # Extract the parameters of the model from para
    Di, Ccsd, Ccsi, CgammaI, Ds, Dr, Cc, Cw, Cm, CgammaS, CgammaR = para

    # The SIR-DDFT model
    foo = sol.grad1d(Ccsd * ConvPhi1dF(S + R), dx) + \
        sol.grad1d(Ccsi * ConvPhi1dF(I), dx)
    dgl_S = Ds * sol.laplace1d(S, dx) - Cc * S * I - \
        CgammaS * sol.div1d(S * foo, dx)
    dgl_I = Di * sol.laplace1d(I, dx) + Cc * S * I - (Cw + Cm) * I \
        - CgammaI * sol.div1d(
            I * Ccsi * sol.grad1d(ConvPhi1dF(S + R + I), dx), dx)
    dgl_R = Dr * sol.laplace1d(R, dx) + Cw * I - \
        CgammaR * sol.div1d(R * foo, dx)

    # Return a 'state'-vector of the RHS
    return np.array((dgl_S, dgl_I, dgl_R))


###############################################################################


'''
    Helper functions
'''

# Construct the parameter vector


def makeParaVec(Di, Ccsd, Ccsi, CgammaI):
    # Diffusion constants
    Ds = 0.01
    Dr = Ds

    # SIR - model constants
    Cc = 1
    Cw = 0.1
    Cm = 0.0

    # Interaction constants
    CgammaS = 1  # 1
    CgammaR = CgammaS
    return np.array(
        (Di, Ccsd, Ccsi, CgammaI, Ds, Dr, Cc, Cw, Cm, CgammaS, CgammaR))


def initializeState():
    # Initial conditions
    S = np.exp(-1/(2*(L/50)) * (L/2.0 - x_plot)**2)  # Gauss peak at L/2
    I = 0.001 * S
    R = np.zeros_like(S)  # No recovered persons at t=0, obviously
    return S, I, R


###############################################################################


'''
    Time evolution
'''


def solve_sweep(name, parameters, dt=dt, t_max=100, dgl=dgl_SIR_DDFT):
    '''
        This function gets a DGL function it solves from t = 0 to t_max with an
        initial dt step size (however, we use an adaptive method). The model is
        solved using the parameters in the parameter vector 'parameters'. The
        solution and the data computed here is associated with the name 'name',
        which will also be the directory we save to.
    '''

    # Create target directory if it does not exist
    if not os.path.exists(name):
        os.mkdir(name)
        print("Directory ", name,  " created ")
    else:
        print("Directory ", name,  " already exists")

    start = timer()  # For time measurement

    state = initializeState()  # Initialize a state
    # Total population of the system (used for normalization later)
    ges_pop = np.sum(state)

    # Arrays for the flattenthecurve plots
    time_array = np.array(())
    sum_arrayS = np.array(())
    sum_arrayI = np.array(())
    sum_arrayR = np.array(())

    # Arrays for the spacetime plots
    st_arrayR = np.zeros(shape=(int(t_max/plot_interval), len(state[1])))
    st_arrayS = np.zeros(shape=(int(t_max/plot_interval), len(state[1])))
    st_arrayI = np.zeros(shape=(int(t_max/plot_interval), len(state[1])))

    # Loop over the time
    for time in range(int(t_max/plot_interval)):
        plt.clf()
        
        # Plot the current state every time interval
        plt.plot(x_plot, state[0], label='$S$')
        plt.plot(x_plot, state[1], label='$I$')
        plt.plot(x_plot, state[2], label='$R$')
        plt.ylim(-0.0, 1.0)
        plt.legend(loc=1, frameon=False)
        plt.savefig(name+'/'+str(time)+'.png',
                    format='png', dpi=900)  # Save plot

        # Insert the current data points for the flattenthecurve plot
        time_array = np.insert(time_array, len(time_array), time*plot_interval)
        sum_arrayS = np.insert(sum_arrayS, len(sum_arrayS), np.sum(state[0]))
        sum_arrayI = np.insert(sum_arrayI, len(sum_arrayI), np.sum(state[1]))
        sum_arrayR = np.insert(sum_arrayR, len(sum_arrayR), np.sum(state[2]))

        # Update the spacetime-plot arrays
        st_arrayS[time, :] = state[0]
        st_arrayI[time, :] = state[1]
        st_arrayR[time, :] = state[2]

        # Calculate the state of the next time we want to take a picture
        # (plot interval integration)
        state, dt = sol.rkf(dgl_SIR_DDFT, parameters, state, dt, plot_interval)

    plt.close()  # Close the time-evolution plotting

    # Plot the spacetime plots
    # Plot S spacetime
    figEnd = plt.figure(figsize=(3.4, 2.5))
    plt.imshow(st_arrayS, origin='lower', extent=[
               0, L, 0, t_max], aspect=L/t_max, cmap='plasma',
               vmin=0.001, vmax=1.0, norm=LogNorm(), label='$I$')
    plt.xlabel('$x$')
    plt.ylabel('$t$')
    cbar = plt.colorbar()
    cbar.ax.set_ylabel('$S$', rotation=90)
    plt.subplots_adjust(top=0.97, right=0.93, left=0.0, bottom=0.17)
    plt.savefig(name+'/S'+'.pdf', format='pdf', dpi=900)  # Save plot
    plt.show()

    plt.close()  # Close the time-evolution plotting

    # Plot I spacetime
    figEnd = plt.figure(figsize=(3.4, 2.5))
    plt.imshow(st_arrayI, origin='lower', extent=[0, L, 0, t_max], aspect=L/(
        t_max-0), cmap='plasma', vmin=0.001, vmax=1.0,
        norm=LogNorm(), label='$I$')
    plt.xlabel('$x$', fontsize=10)
    plt.ylabel('$t$', fontsize=10)
    cbar = plt.colorbar()

    # Prettify some ticks etc:
    cbar.ax.set_ylabel('$I(x, t)$', rotation=90, fontsize=10)
    x_label_list = ['$0$', '$0.25$', '$0.5$', '$0.75$', '$1$']
    x_tick = [0, 0.25, 0.5, 0.75, 1.0]
    plt.xticks(x_tick, x_label_list)

    plt.subplots_adjust(top=0.97, right=0.93, left=0.0, bottom=0.17)
    plt.savefig(name+'/I'+'.pdf', format='pdf', dpi=900)  # Save plot
    plt.show()

    plt.close()  # Close the time-evolution plotting

    # Plot the #flattenthecurve plots
    figEnd = plt.figure(figsize=(3.4, 2.5))
    plt.plot(time_array, sum_arrayS/ges_pop, label=r'$\bar{S}$')
    plt.plot(time_array, sum_arrayI/ges_pop, label=r'$\bar{I}$')
    plt.plot(time_array, sum_arrayR/ges_pop, label=r'$\bar{R}$')
    plt.legend(loc=5, frameon=False)
    plt.margins(0, 0)
    plt.subplots_adjust(top=0.96, right=0.96, left=0.1, bottom=0.17)
    plt.xlabel(r'$t$')
    # Save plot with an additional name
    add_name = 'C_sd_-5_C_si_-8_2'  # Arbitrary
    plt.savefig(name + '/' + add_name + '.pdf', format='pdf', dpi=900)
    plt.show()

    # Save the data of the flattenthecurve plots as a txt file
    np.savetxt(name + '/' + name+'.txt', np.transpose(np.array(
        (time_array, sum_arrayS / ges_pop, sum_arrayI / ges_pop,
            sum_arrayR / ges_pop))), delimiter='\t', fmt='%1.4f')

    # Print some interesting data like elapsed time
    end = timer()
    print(
        'Time elapsed for time evolution [sec]: \t\t' +
        '{:1.2f}'.format(end - start))

    # Get useful information like maximum number of infected this run, etc.
    max_I = np.max(sum_arrayI/ges_pop)
    end_S = sum_arrayS[-1]/ges_pop
    end_R = sum_arrayR[-1]/ges_pop

    # Return this useful data, etc.
    return max_I, end_S, end_R, time_array, sum_arrayS, sum_arrayI, \
        sum_arrayR, ges_pop


###############################################################################


'''
    Comparison: interaction VS no interaction
'''


# Compute specific flattenthecurve plots.
# First: No interaction
para = makeParaVec(
    Di=0.01, Ccsd=0, Ccsi=0, CgammaI=1)  # Define parameters to look at
# Calculate everything and also give some interesting facts
max_I, end_S, end_R, time_array, sum_arrayS, sum_arrayI, sum_arrayR, \
    ges_pop = solve_sweep('no_interaction', para, t_max=200)

# Second: Interaction
para2 = makeParaVec(
    Di=0.01, Ccsd=-25, Ccsi=-10, CgammaI=1)  # Define parameters to look at
# Calculate everything and also give some interesting facts
max_I, end_S, end_R, time_array2, sum_arrayS2, sum_arrayI2, sum_arrayR2, \
    ges_pop2 = solve_sweep('interaction', para2, t_max=200)


'''
    make the combined #flatten the curve plots: Intercation vs no interaction
'''

plt.close()  # Close all plots

figEnd = plt.figure(figsize=(3.4, 2.5))

plt.plot([0, 0], label=r'$C_\mathrm{si}=C_\mathrm{sd}=0$', color='black')
plt.plot([0, 0], label=r'$C_\mathrm{si}=2C_\mathrm{sd}=-10$',
         color='black', linestyle='dashed')

S = plt.plot(time_array, sum_arrayS/ges_pop, color='b')
Sd = plt.plot(time_array2, sum_arrayS2/ges_pop2, linestyle='dashed', color='b')

R = plt.plot(time_array, sum_arrayR/ges_pop, color='g')
Rd = plt.plot(time_array2, sum_arrayR2/ges_pop2, linestyle='dashed', color='g')

I = plt.plot(time_array, sum_arrayI/ges_pop, color='r')
Id = plt.plot(time_array2, sum_arrayI2/ges_pop2, linestyle='dashed', color='r')

plt.legend(loc=5, frameon=False,  labelspacing=0.25,
           borderpad=0.1, handlelength=1.25, fontsize=10)

plt.margins(0, 0)
plt.subplots_adjust(top=0.96, right=0.96, left=0.1, bottom=0.17)
plt.xlabel(r'$t$', fontsize=10)
plt.text(x=4, y=0.867, s=r'$S$', color='b', weight='bold', fontsize=11)
plt.text(x=53, y=0.13, s=r'$I$', color='r', weight='bold', fontsize=11)
plt.text(x=180, y=0.867, s=r'$R$', color='g', weight='bold', fontsize=11)

plt.savefig('comparion_interavtion_vs_no_interaction.pdf',
            format='pdf', dpi=900)  # Save the plot
plt.show()


###############################################################################


'''
    Make the parameter scans in Csi and ( Csi / Csd )
'''

# Step size of the grid we scan
d_Csi = 1
d_res = 0.05

# Arrays of values we want to compute
Csi_array = np.arange(-25, -0 + eps, d_Csi)
res_array = np.arange(1.0, 2.5 + eps, d_res)

# Array for the results later obtained 
parameterscanS = np.zeros(shape=(len(Csi_array), len(res_array)))
parameterscanI = np.zeros(shape=(len(Csi_array), len(res_array)))

# Print what scan is going to be calculated
print('\n')
print('C_si parameters: ')
print(Csi_array)
print('C_si/C_sd parameters: ')
print(res_array)

N_tot = len(Csi_array)*len(res_array)  # Number of total systems to compute
print('\nTotal numbers of parameterscans: ' + str(N_tot))


# Loop over all configurations we want to calculate
i = 0
j = 0
count = 0
for Ccsi in Csi_array:
    for rel in res_array:
        count += 1  # Number of systems we computed
        print('\nCalculating: C_si = ' +
              '{:1.2f}'.format(Ccsi) + ' C_si/C_sd = ' + '{:1.2f}'.format(rel))

        # Make the computation and save it
        name = 'combi_C_si_' + \
            '{:1.2f}'.format(Ccsi) + '_rel_' + '{:1.2f}'.format(rel)
        # Define what parameters we want to look at
        para = makeParaVec(Di=0.01, Ccsd=Ccsi/rel, Ccsi=Ccsi, CgammaI=1)
        # Calculate everything and also give some interesting facts
        max_I, end_S, end_R, time_array, sum_arrayS, sum_arrayI, sum_arrayR, \
            ges_pop = solve_sweep(name, para, t_max=210)

        # Print the results of this specific scan
        print('Max I:' + '{:1.3f}'.format(max_I) +
              ' \t\t ('+str(count)+'/'+str(N_tot)+')')
        print('End S:' + '{:1.3f}'.format(end_S) +
              ' \t\t ('+str(count)+'/'+str(N_tot)+')')

        # Add this data to the grid
        parameterscanI[i, j] = max_I
        parameterscanS[i, j] = end_S
        j += 1
    i += 1
    j = 0

# Swap x and y axis for the plotting
# (we want res to be y-axis and the plotting later needs this format)
parameterscanI = np.transpose(parameterscanI)
parameterscanS = np.transpose(parameterscanS)

# Save the data for later plotting
np.savetxt('psI.txt', parameterscanI, delimiter='\t', fmt='%1.4f')
np.savetxt('psI.txt', parameterscanI, delimiter='\t', fmt='%1.4f')


==> anc/Code/plot_parameter_scans.py <==
# -*- coding: utf-8 -*-

###############################################################################
#                          Plotting of the parameter scans                    #
###############################################################################

__author__ = "Jens Bickmann"
__copyright__ = "Copyright (C) 2020 Jens Bickmann, Raphael Wittkowski"
__license__ = "MIT"  
__version__ = "1.0"
__email__ = "raphael.wittkowski@uni-muenster.de" 

'''
    Imports
'''

from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
import numpy as np
import matplotlib.pyplot as plt

###############################################################################


'''
    Constants and general settings
'''

eps = 1E-6  # let eps be > 0

# What format is the data saved to? Copy the steps of the parameter scan from
# the evaluation code
d_Csi = 1
d_res = 0.05

# Initialize arrays of the parameters that were scanned
Csi_array = np.arange(-25, -0+eps, d_Csi)
res_array = np.arange(1.0, 2.5+eps, d_res)

# Use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Load the data from the txt files
parameterscanI = np.loadtxt('psI.txt', delimiter='\t')
parameterscanS = np.loadtxt('psS.txt', delimiter='\t')

plt.close()  # close the time-evolution plotting

# Construct a figure as desired: (Plot, Plot, colorbar)
fig, (ax1, ax2, cax) = plt.subplots(ncols=3, figsize=(3.4, 2.0),
                                    gridspec_kw={"width_ratios": [1, 1, 0.05]})


# Plot the left subplot   (I_max)
ax1.imshow(
    parameterscanI, origin='lower',
    extent=[Csi_array[0]-d_Csi/2, Csi_array[-1]+d_Csi/2,
            res_array[0]-d_res/2, res_array[-1]+d_res/2],
    aspect=((Csi_array[-1]-Csi_array[0]+d_Csi) /
            (res_array[-1]-res_array[0] + d_res)),
    cmap='plasma', label=r'$I_\textrm{max}$', interpolation='nearest',
    vmin=0.05, vmax=0.35)
ax1.set_ylabel(r'$C_\textrm{si}/C_\textrm{sd}$', fontsize=10)

# Plot the middle subplot  (S_\infty)
im = ax2.imshow(
    parameterscanS, origin='lower',
    extent=[Csi_array[0]-d_Csi/2, Csi_array[-1]+d_Csi/2,
            res_array[0]-d_res/2, res_array[-1]+d_res/2],
    aspect=((Csi_array[-1]-Csi_array[0]+d_Csi) /
            (res_array[-1]-res_array[0] + d_res)),
    cmap='plasma', label=r'$I_\textrm{max}$', interpolation='nearest',
    vmin=0.05, vmax=0.35)

# Prettify and set colorbar position & stuff
ip = InsetPosition(ax2, [1.05, 0, 0.08, 1])
cax.set_axes_locator(ip)
# , ticks=[  0.1, 0.15, 0.2, 0.25, 0.3, 0.35]
cbar = fig.colorbar(im, ticks=[0.1,  0.2,  0.3], cax=cax, ax=[ax1, ax2])

# ticks
ax1.set_xticks([-20, -10,  0])
ax2.set_xticks([-20, -10,  0])
ax1.set_yticks([1, 1.5, 2, 2.5])
ax1.set_yticklabels(['$1$', '$1.5$', '$2$', '$2.5$'])

# No y ticks of the middle plot -> tighter layout
# ax2.set_yticks([1, 1.5, 2, 2.5])
# ax2.set_yticklabels(['', '', '', ''])
ax2.set_yticks([])
ax1.set_xlabel(r'$C_\textrm{si}$', fontsize=10)
ax2.set_xlabel(r'$C_\textrm{si}$', fontsize=10)

# Labels
fonta = {'family': 'serif',
         'color':  'white',
         'weight': 'normal',
         'size': 10,
         }

fontb = {'family': 'serif',
         'color':  'black',
         'fontweight': 100,
         'size': 10,
         }


# ax1.text( x = -24.4, y = 2.44, s = r'$I_\textrm{max}$',
#     va = 'top', ha = 'left', fontdict=fonta)
# ax2.text( x = -24.4, y = 2.44, s = r'$S_\infty$',
#     va = 'top', ha = 'left', fontdict=fonta)

# ax1.text( x = -29, y = 2.83, s = 'a)',
#     va = 'top', ha = 'left', fontdict=fontb) # va = 'top', ha = 'left',
# ax2.text( x = -29, y = 2.83, s = 'b)',
#     va = 'top', ha = 'left', fontweight = 'black', fontdict=fontb)

ax1.text(x=-12.5, y=1.75, s=r'$I_\textrm{max}$',
         fontdict=fonta, va='center', ha='center')
ax2.text(x=-12.5, y=1.75, s=r'$S_\infty$',
         fontdict=fonta,  va='center', ha='center')

ax1.text(x=-24.4, y=2.46, s=r'\textbf{a}', va='top', ha='left',
         fontweight='bold', color='white', fontsize=10)
ax2.text(x=-24.4, y=2.46, s=r'\textbf{b}', va='top',
         ha='left', fontweight='bold', color='white', fontsize=10)

plt.subplots_adjust(top=0.98, right=0.91, left=0.155,
                    bottom=0.05, wspace=0.08)  # adjust plot

plt.savefig('parameterscan.pdf', format='pdf',
            dpi=900, transparent=True)  # save plot
plt.show()


==> anc/Code/psI.txt <==
0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35788	0.35789	0.35822
0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35788	0.35789	0.35822
0.35264	0.35597	0.35750	0.35783	0.35786	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35788	0.35789	0.35822
0.26035	0.27098	0.28218	0.29381	0.30585	0.31796	0.32986	0.34081	0.34996	0.35584	0.35772	0.35786	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35788	0.35789	0.35822
0.18994	0.19873	0.20826	0.21862	0.22986	0.24218	0.25546	0.26979	0.28512	0.30140	0.31795	0.33399	0.34768	0.35611	0.35782	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35788	0.35789	0.35822
0.14653	0.15343	0.16098	0.16930	0.17844	0.18860	0.19983	0.21232	0.22617	0.24162	0.25872	0.27753	0.29785	0.31896	0.33892	0.35358	0.35777	0.35787	0.35787	0.35787	0.35787	0.35787	0.35787	0.35788	0.35789	0.35822
0.12050	0.12460	0.13026	0.13681	0.14418	0.15242	0.16167	0.17202	0.18376	0.19699	0.21206	0.22918	0.24872	0.27072	0.29501	0.32064	0.34407	0.35696	0.35786	0.35787	0.35787	0.35787	0.35787	0.35788	0.35789	0.35822
0.11039	0.11239	0.11471	0.11756	0.12143	0.12745	0.13492	0.14351	0.15333	0.16455	0.17746	0.19235	0.20969	0.22983	0.25328	0.28021	0.30995	0.33898	0.35662	0.35786	0.35787	0.35787	0.35787	0.35788	0.35789	0.35822
0.10395	0.10550	0.10724	0.10921	0.11149	0.11423	0.11774	0.12313	0.13108	0.14055	0.15157	0.16446	0.17960	0.19750	0.21878	0.24416	0.27408	0.30806	0.34131	0.35753	0.35787	0.35787	0.35787	0.35788	0.35789	0.35822
0.09899	0.10032	0.10178	0.10341	0.10524	0.10733	0.10976	0.11271	0.11655	0.12272	0.13193	0.14304	0.15625	0.17200	0.19108	0.21419	0.24241	0.27642	0.31529	0.34989	0.35784	0.35787	0.35787	0.35788	0.35789	0.35822
0.09490	0.09608	0.09738	0.09880	0.10039	0.10217	0.10419	0.10653	0.10931	0.11279	0.11771	0.12643	0.13790	0.15181	0.16876	0.18961	0.21558	0.24796	0.28757	0.33120	0.35728	0.35787	0.35787	0.35788	0.35789	0.35822
0.09140	0.09248	0.09366	0.09494	0.09637	0.09795	0.09973	0.10175	0.10409	0.10686	0.11030	0.11498	0.12339	0.13558	0.15068	0.16950	0.19317	0.22330	0.26167	0.30832	0.35117	0.35786	0.35787	0.35788	0.35789	0.35822
0.08834	0.08933	0.09042	0.09161	0.09291	0.09435	0.09596	0.09778	0.09985	0.10226	0.10512	0.10868	0.11355	0.12249	0.13589	0.15285	0.17436	0.20222	0.23853	0.28524	0.33740	0.35780	0.35787	0.35788	0.35789	0.35822
0.08560	0.08654	0.08755	0.08866	0.08987	0.09121	0.09269	0.09436	0.09624	0.09841	0.10094	0.10398	0.10781	0.11322	0.12370	0.13894	0.15859	0.18422	0.21822	0.26355	0.31976	0.35735	0.35787	0.35788	0.35789	0.35822
0.08313	0.08401	0.08497	0.08601	0.08715	0.08840	0.08979	0.09134	0.09308	0.09508	0.09738	0.10010	0.10341	0.10769	0.11420	0.12728	0.14517	0.16878	0.20048	0.24382	0.30111	0.35415	0.35787	0.35787	0.35789	0.35822
0.08087	0.08171	0.08262	0.08360	0.08468	0.08587	0.08718	0.08863	0.09027	0.09212	0.09426	0.09675	0.09973	0.10345	0.10845	0.11753	0.13375	0.15550	0.18505	0.22611	0.28275	0.34624	0.35786	0.35787	0.35789	0.35822
0.07879	0.07960	0.08046	0.08140	0.08243	0.08355	0.08480	0.08618	0.08772	0.08947	0.09147	0.09379	0.09654	0.09989	0.10420	0.11051	0.12395	0.14400	0.17155	0.21031	0.26544	0.33485	0.35785	0.35787	0.35789	0.35822
0.07687	0.07764	0.07847	0.07937	0.08035	0.08143	0.08261	0.08393	0.08540	0.08706	0.08895	0.09113	0.09370	0.09679	0.10066	0.10591	0.11559	0.13400	0.15968	0.19620	0.24934	0.32170	0.35780	0.35787	0.35789	0.35822
0.07507	0.07581	0.07661	0.07748	0.07842	0.07946	0.08059	0.08185	0.08326	0.08484	0.08664	0.08871	0.09113	0.09402	0.09759	0.10225	0.10933	0.12525	0.14920	0.18364	0.23459	0.30782	0.35768	0.35787	0.35788	0.35822
0.07339	0.07411	0.07488	0.07572	0.07663	0.07762	0.07872	0.07993	0.08128	0.08279	0.08451	0.08649	0.08879	0.09152	0.09486	0.09911	0.10510	0.11760	0.13994	0.17238	0.22114	0.29395	0.35725	0.35787	0.35788	0.35822
0.07181	0.07251	0.07326	0.07407	0.07495	0.07591	0.07697	0.07813	0.07943	0.08089	0.08255	0.08444	0.08664	0.08924	0.09238	0.09634	0.10169	0.11102	0.13169	0.16233	0.20885	0.28052	0.35574	0.35787	0.35788	0.35822
0.07033	0.07100	0.07173	0.07251	0.07336	0.07430	0.07532	0.07645	0.07771	0.07912	0.08071	0.08253	0.08464	0.08713	0.09012	0.09385	0.09876	0.10629	0.12435	0.15327	0.19764	0.26765	0.35231	0.35787	0.35788	0.35822
0.06892	0.06957	0.07028	0.07104	0.07187	0.07278	0.07377	0.07487	0.07609	0.07745	0.07899	0.08075	0.08278	0.08517	0.08804	0.09158	0.09616	0.10279	0.11779	0.14509	0.18744	0.25554	0.34694	0.35787	0.35788	0.35822
0.06758	0.06822	0.06891	0.06965	0.07046	0.07134	0.07231	0.07337	0.07456	0.07588	0.07737	0.07908	0.08104	0.08335	0.08610	0.08948	0.09381	0.09985	0.11194	0.13770	0.17811	0.24414	0.34005	0.35787	0.35787	0.35822
0.06631	0.06694	0.06761	0.06833	0.06912	0.06998	0.07092	0.07196	0.07311	0.07440	0.07585	0.07750	0.07941	0.08163	0.08429	0.08754	0.09166	0.09728	0.10694	0.13098	0.16957	0.23348	0.33214	0.35786	0.35788	0.35822
0.06510	0.06571	0.06637	0.06708	0.06785	0.06869	0.06961	0.07062	0.07174	0.07300	0.07441	0.07602	0.07787	0.08003	0.08260	0.08573	0.08967	0.09497	0.10330	0.12488	0.16172	0.22351	0.32361	0.35786	0.35788	0.35822
0.06395	0.06454	0.06519	0.06588	0.06664	0.06746	0.06836	0.06935	0.07044	0.07167	0.07304	0.07461	0.07641	0.07851	0.08100	0.08403	0.08783	0.09285	0.10040	0.11934	0.15456	0.21424	0.31474	0.35785	0.35788	0.35822
0.06284	0.06343	0.06406	0.06474	0.06548	0.06628	0.06716	0.06813	0.06920	0.07040	0.07175	0.07327	0.07503	0.07707	0.07949	0.08243	0.08610	0.09091	0.09790	0.11426	0.14794	0.20561	0.30578	0.35784	0.35788	0.35822
0.06178	0.06236	0.06298	0.06365	0.06437	0.06516	0.06603	0.06697	0.06802	0.06919	0.07051	0.07200	0.07372	0.07571	0.07807	0.08092	0.08447	0.08910	0.09568	0.10965	0.14184	0.19757	0.29693	0.35783	0.35788	0.35822
0.06077	0.06134	0.06195	0.06260	0.06332	0.06409	0.06494	0.06587	0.06689	0.06804	0.06933	0.07079	0.07247	0.07441	0.07671	0.07949	0.08294	0.08741	0.09366	0.10548	0.13620	0.19002	0.28820	0.35781	0.35787	0.35822
0.05980	0.06036	0.06095	0.06160	0.06230	0.06306	0.06389	0.06480	0.06581	0.06694	0.06820	0.06963	0.07127	0.07318	0.07543	0.07814	0.08149	0.08582	0.09179	0.10207	0.13098	0.18299	0.27974	0.35778	0.35787	0.35822


==> anc/Code/psS.txt <==
0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.08364	0.07827	0.07225	0.06560	0.05843	0.05097	0.04357	0.03696	0.03368	0.03354	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.11752	0.11507	0.11240	0.10944	0.10612	0.10232	0.09785	0.09248	0.08593	0.07793	0.06839	0.05756	0.04621	0.03619	0.03356	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.13311	0.13105	0.12886	0.12651	0.12399	0.12127	0.11830	0.11502	0.11134	0.10711	0.10208	0.09580	0.08765	0.07694	0.06346	0.04830	0.03508	0.03354	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.14401	0.14213	0.14013	0.13800	0.13573	0.13328	0.13065	0.12779	0.12467	0.12124	0.11742	0.11307	0.10797	0.10167	0.09328	0.08147	0.06525	0.04630	0.03369	0.03353	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.15243	0.15067	0.14880	0.14680	0.14468	0.14240	0.13994	0.13729	0.13441	0.13127	0.12781	0.12397	0.11965	0.11467	0.10873	0.10112	0.09025	0.07373	0.05158	0.03385	0.03353	0.03353	0.03353	0.03353	0.03353	0.03348
0.15932	0.15764	0.15585	0.15395	0.15193	0.14976	0.14744	0.14493	0.14221	0.13924	0.13599	0.13240	0.12840	0.12388	0.11868	0.11251	0.10469	0.09339	0.07502	0.04913	0.03358	0.03353	0.03353	0.03353	0.03353	0.03348
0.16521	0.16357	0.16184	0.16001	0.15805	0.15597	0.15373	0.15132	0.14872	0.14588	0.14278	0.13936	0.13555	0.13129	0.12643	0.12081	0.11407	0.10539	0.09223	0.06932	0.04003	0.03353	0.03353	0.03353	0.03353	0.03348
0.17042	0.16881	0.16711	0.16531	0.16340	0.16137	0.15919	0.15685	0.15433	0.15159	0.14859	0.14530	0.14164	0.13755	0.13292	0.12759	0.12133	0.11368	0.10338	0.08598	0.05529	0.03358	0.03353	0.03353	0.03353	0.03348
0.17514	0.17354	0.17185	0.17007	0.16819	0.16618	0.16404	0.16175	0.15928	0.15661	0.15369	0.15049	0.14695	0.14299	0.13852	0.13340	0.12743	0.12027	0.11121	0.09772	0.07139	0.03602	0.03353	0.03353	0.03353	0.03348
0.17952	0.17792	0.17623	0.17445	0.17257	0.17058	0.16845	0.16618	0.16375	0.16112	0.15826	0.15512	0.15166	0.14781	0.14346	0.13850	0.13273	0.12588	0.11742	0.10593	0.08494	0.04618	0.03353	0.03353	0.03353	0.03348
0.18367	0.18204	0.18034	0.17855	0.17666	0.17466	0.17253	0.17027	0.16785	0.16524	0.16241	0.15932	0.15592	0.15214	0.14789	0.14305	0.13744	0.13081	0.12272	0.11220	0.09522	0.05818	0.03354	0.03353	0.03353	0.03348
0.18764	0.18599	0.18426	0.18244	0.18053	0.17850	0.17637	0.17409	0.17166	0.16906	0.16624	0.16318	0.15982	0.15609	0.15192	0.14717	0.14169	0.13522	0.12738	0.11742	0.10281	0.07034	0.03362	0.03353	0.03353	0.03348
0.19150	0.18981	0.18804	0.18619	0.18424	0.18218	0.18002	0.17772	0.17527	0.17265	0.16983	0.16677	0.16343	0.15974	0.15561	0.15094	0.14556	0.13923	0.13158	0.12197	0.10867	0.08122	0.03456	0.03353	0.03353	0.03348
0.19529	0.19355	0.19174	0.18984	0.18784	0.18575	0.18354	0.18120	0.17872	0.17607	0.17323	0.17016	0.16681	0.16313	0.15904	0.15442	0.14911	0.14289	0.13540	0.12605	0.11348	0.09024	0.04023	0.03353	0.03353	0.03348
0.19903	0.19724	0.19538	0.19342	0.19137	0.18922	0.18696	0.18457	0.18205	0.17936	0.17648	0.17338	0.17002	0.16633	0.16225	0.15766	0.15241	0.14628	0.13892	0.12977	0.11767	0.09745	0.04688	0.03353	0.03353	0.03348
0.20275	0.20091	0.19898	0.19696	0.19486	0.19265	0.19032	0.18788	0.18529	0.18254	0.17962	0.17648	0.17308	0.16937	0.16528	0.16070	0.15549	0.14942	0.14217	0.13318	0.12141	0.10317	0.05444	0.03353	0.03353	0.03348
0.20647	0.20456	0.20257	0.20049	0.19832	0.19604	0.19365	0.19113	0.18848	0.18566	0.18267	0.17947	0.17603	0.17228	0.16817	0.16359	0.15839	0.15237	0.14520	0.13634	0.12483	0.10783	0.06258	0.03353	0.03353	0.03348
0.21021	0.20823	0.20618	0.20403	0.20178	0.19943	0.19696	0.19436	0.19163	0.18874	0.18567	0.18240	0.17889	0.17509	0.17094	0.16633	0.16114	0.15514	0.14804	0.13929	0.12798	0.11176	0.07064	0.03353	0.03353	0.03348
0.21395	0.21192	0.20979	0.20757	0.20525	0.20281	0.20026	0.19758	0.19476	0.19178	0.18863	0.18528	0.18169	0.17782	0.17361	0.16897	0.16375	0.15777	0.15071	0.14206	0.13092	0.11520	0.07821	0.03353	0.03353	0.03348
0.21772	0.21562	0.21343	0.21113	0.20874	0.20622	0.20358	0.20081	0.19789	0.19482	0.19157	0.18812	0.18445	0.18049	0.17621	0.17151	0.16626	0.16027	0.15324	0.14466	0.13366	0.11832	0.08504	0.03355	0.03353	0.03348
0.22152	0.21936	0.21710	0.21473	0.21224	0.20964	0.20691	0.20404	0.20103	0.19785	0.19450	0.19095	0.18717	0.18312	0.17875	0.17398	0.16868	0.16267	0.15564	0.14712	0.13623	0.12118	0.09105	0.03357	0.03353	0.03348
0.22535	0.22312	0.22079	0.21835	0.21578	0.21309	0.21027	0.20731	0.20419	0.20090	0.19743	0.19377	0.18987	0.18572	0.18125	0.17639	0.17102	0.16497	0.15794	0.14945	0.13867	0.12384	0.09623	0.03366	0.03353	0.03348
0.22917	0.22690	0.22451	0.22199	0.21935	0.21658	0.21366	0.21059	0.20737	0.20397	0.20038	0.19659	0.19257	0.18830	0.18371	0.17875	0.17330	0.16719	0.16014	0.15168	0.14097	0.12634	0.10067	0.03390	0.03353	0.03348
0.23300	0.23069	0.22824	0.22567	0.22295	0.22010	0.21709	0.21392	0.21058	0.20706	0.20335	0.19943	0.19528	0.19087	0.18616	0.18108	0.17553	0.16935	0.16226	0.15380	0.14316	0.12869	0.10447	0.03461	0.03353	0.03348
0.23683	0.23447	0.23199	0.22936	0.22658	0.22364	0.22054	0.21727	0.21382	0.21018	0.20634	0.20229	0.19800	0.19345	0.18860	0.18339	0.17772	0.17145	0.16430	0.15584	0.14524	0.13091	0.10775	0.03647	0.03353	0.03348
0.24066	0.23826	0.23573	0.23305	0.23022	0.22721	0.22403	0.22066	0.21710	0.21334	0.20937	0.20517	0.20073	0.19603	0.19103	0.18568	0.17988	0.17350	0.16629	0.15780	0.14723	0.13302	0.11062	0.03965	0.03353	0.03348
0.24449	0.24205	0.23947	0.23675	0.23386	0.23080	0.22754	0.22408	0.22041	0.21653	0.21243	0.20809	0.20350	0.19863	0.19347	0.18796	0.18202	0.17552	0.16822	0.15969	0.14914	0.13502	0.11318	0.04318	0.03353	0.03348
0.24833	0.24584	0.24322	0.24044	0.23751	0.23439	0.23106	0.22752	0.22375	0.21976	0.21552	0.21103	0.20628	0.20125	0.19592	0.19024	0.18415	0.17751	0.17010	0.16152	0.15098	0.13694	0.11550	0.04648	0.03353	0.03348
0.25217	0.24963	0.24696	0.24414	0.24115	0.23798	0.23460	0.23098	0.22713	0.22302	0.21865	0.21401	0.20910	0.20390	0.19839	0.19253	0.18626	0.17947	0.17195	0.16329	0.15274	0.13877	0.11763	0.04956	0.03353	0.03348


==> anc/Code/solver.py <==
# -*- coding: utf-8 -*-

###############################################################################
#                            Finite - difference - scheme                     #
###############################################################################

__author__ = "Jens Bickmann"
__copyright__ = "Copyright (C) 2020 Jens Bickmann, Raphael Wittkowski"
__license__ = "MIT"  
__version__ = "1.0"
__email__ = "raphael.wittkowski@uni-muenster.de" 

'''
    Imports
'''

import numpy as np

###############################################################################

'''
    Runge - Kutta - Fehlberg method
'''


def rkf(rhs, para, rho, d_t, plot_interval=1):
    # A 4th / 5th order Runge-Kutta-Fehlberg scheme
    beta = 0.95
    epsilon = 1E-5
    p = 4
    time_reached = False
    t = 0

    while not time_reached:
        if t + d_t > plot_interval:
            d_t = plot_interval - t
            time_reached = True

        k1 = d_t * rhs(rho, para)
        k2 = d_t * rhs(rho + k1 / 4, para)
        k3 = d_t * rhs(rho + k1 * 3 / 32 + k2 * 9 / 32, para)
        k4 = d_t * rhs(rho + k1 * 1932 / 2197 - k2 *
                       7200 / 2197 + k3 * 7296 / 2197, para)
        k5 = d_t * rhs(rho + k1 * 439 / 216 - k2 * 8 + k3 *
                       3680 / 513 - k4 * 845 / 4104, para)
        k6 = d_t * rhs(rho - k1 * 8 / 27 + k2 * 2 - k3 * 3544 /
                       2565 + k4 * 1859 / 4104 - k5 * 11 / 40, para)
        v1 = 16/135 * k1 + 6656 / 12825 * k3 + 28561 / \
            56430 * k4 - 9 / 50 * k5 + 2 / 55 * k6
        v2 = 25/216 * k1 + 1408 / 2565 * k3 + 2197 / 4104 * k4 - 1 / 5 * k5

        e_new = np.max(abs(v1 - v2))
        if e_new <= epsilon:
            t += d_t
            rho += v1
            d_t = beta * d_t * (e_new / epsilon)**(-1 / (p + 1))
        else:
            d_t = beta * d_t * (e_new / epsilon)**(-1 / (p))
        # print(d_t)
    return rho, d_t


###############################################################################


'''
    Some simple functions used for the finite-difference scheme
'''


def grad1d(val, dx):
    # symmetric grad
    return 1 / (2 * dx) * (np.roll(val, -1) - np.roll(val, 1))


def div1d(val, dx):
    # We are in 1 spatial dimension, so div = grad
    return grad1d(val, dx)


def laplace1d(val, dx):
    # easy 3 - Point stencil for the laplacian
    return 1 / (dx**2) * (np.roll(val, 1) + np.roll(val, -1) - 2 * val)


###############################################################################

